Analytical Time-Domain Waveforms for Black-Hole Scattering in the Post-Minkowskian Expansion

We present the first analytic computation of the time-domain multipoles of the gravitational waveform from hyperbolic black-hole scattering at leading order in the post-Minkowskian expansion, to all orders in velocity. We perform the partial-wave projection as a cut loop integral, which enables the use of dimensional regularization and associated integration techniques. As opposed to the frequency domain, the time-domain multipoles are logarithmic and do not contain Bessel-like functions. Our results pave the way for the incorporation of post-Minkowskian fluxes in waveform models for binary mergers.

==> anc/README.txt <==
Ancillary file for

  S. De Angelis, V. F. He, J. Parra-Martinez,
  "Analytical Time-Domain Waveforms for Black-Hole Scattering in the
   Post-Minkowskian Expansion"


multipoles.m
------------
Mathematica Association containing the multipoles f^p_{l,m}, p = +, x,
for l = 2, 3 and m = -l, ..., l. Load with

  data = Get["multipoles.m"];

Keys:
  "R"          <|{p, l, m} -> {R0, R1, R2, R3, R4}|>, with p = "plus" or "cross"
  "Symbols"    {1, S1, S2, S3, S4}
  "Prefactor"  <|{l, m} -> P_{l,m}|>
  "Variables"  x1, xb1, t1, tb1 in terms of x, t

Each multipole is

  f^p_{l,m} = P_{l,m} (R0 + R1 S1 + R2 S2 + R3 S3 + R4 S4),

i.e.  data["Prefactor"][{l, m}] (data["R"][{p, l, m}] . data["Symbols"]).


Notation
--------
  x, t       gamma = (x + 1/x)/2,   u/|b| = x (t^2 - 1) / (t (1 - x^2)),
             with gamma the relative Lorentz factor and u the retarded time
  x1, xb1    x1 = (x - 1/x)/2,   xb1 = (x + 1/x)/2
  t1, tb1    t1 = (t - 1/t)/2,   tb1 = (t + 1/t)/2
  S1         log x
  S2         arctan( t (1 - x^2) / (x (1 + t^2)) )
  S3         log( (1 + t^2) x / (1 + t^2 x^2) )
  S4         log( (1 + t^2) x / (t^2 + x^2) )
  P_{l,m}    8 Pi G m1 m2 {}_2N_{l m} / ( |b| (gamma^2 - 1)^((l+1)/2) ), written in terms of x
  G          Newton's constant
  m1, m2     black-hole masses
  b          |b|, the magnitude of the impact parameter


==> anc/multipoles.m <==
(* Leading-PM time-domain waveform multipoles, l = 2, 3.
   S. De Angelis, V. F. He, J. Parra-Martinez,
   "Analytical Time-Domain Waveforms for Black-Hole Scattering in the Post-Minkowskian Expansion".
   See README.txt. *)
<|
"Variables" -> {x1 -> (-x^(-1) + x)/2, xb1 -> (x^(-1) + x)/2, t1 -> (-t^(-1) + t)/2, tb1 -> (t^(-1) + t)/2},
"Symbols" -> {1, Log[x], ArcTan[(t*(1 - x^2))/((1 + t^2)*x)], Log[((1 + t^2)*x)/(1 + t^2*x^2)], Log[((1 + t^2)*x)/(t^2 + x^2)]},
"Prefactor" -> <|
  {2, -2} -> (16*G*m1*m2*Sqrt[5*Pi]*x^3)/(b*(1 - x^2)^3),
  {2, -1} -> (32*G*m1*m2*Sqrt[5*Pi]*x^3)/(b*(1 - x^2)^3),
  {2, 0} -> (16*G*m1*m2*Sqrt[30*Pi]*x^3)/(b*(1 - x^2)^3),
  {2, 1} -> (32*G*m1*m2*Sqrt[5*Pi]*x^3)/(b*(1 - x^2)^3),
  {2, 2} -> (16*G*m1*m2*Sqrt[5*Pi]*x^3)/(b*(1 - x^2)^3),
  {3, -3} -> (16*G*m1*m2*Sqrt[42*Pi]*x^4)/(b*(1 - x^2)^4),
  {3, -2} -> (96*G*m1*m2*Sqrt[7*Pi]*x^4)/(b*(1 - x^2)^4),
  {3, -1} -> (48*G*m1*m2*Sqrt[70*Pi]*x^4)/(b*(1 - x^2)^4),
  {3, 0} -> (32*G*m1*m2*Sqrt[210*Pi]*x^4)/(b*(1 - x^2)^4),
  {3, 1} -> (48*G*m1*m2*Sqrt[70*Pi]*x^4)/(b*(1 - x^2)^4),
  {3, 2} -> (96*G*m1*m2*Sqrt[7*Pi]*x^4)/(b*(1 - x^2)^4),
  {3, 3} -> (16*G*m1*m2*Sqrt[42*Pi]*x^4)/(b*(1 - x^2)^4)
|>,
"R" -> <|
  {"plus", 2, -2} -> {(192*tb1^8 + 144*tb1^10 + 768*tb1^6*x1^2 + 1200*tb1^8*x1^2 + 792*tb1^10*x1^2 + 1152*tb1^4*x1^4 + 3216*tb1^6*x1^4 + 2712*tb1^8*x1^4 + 855*tb1^10*x1^4 + 768*tb1^2*x1^6 + 3984*tb1^4*x1^6 + 2920*tb1^6*x1^6 + 3408*tb1^8*x1^6 + 192*x1^8 + 2272*tb1^2*x1^8 + 296*tb1^4*x1^8 + 5418*tb1^6*x1^8 + 544*x1^10 - 1632*tb1^2*x1^10 + 4160*tb1^4*x1^10 - 736*x1^12 + 1199*tb1^2*x1^12)/(1536*tb1*x1*(tb1^2 + x1^2)^4), ((-1 + 2*x1^2)*(1 + tb1^2 - x1^2 + 2*tb1^2*x1^2)*xb1)/(8*tb1*x1^2), -1/512*(64 - 48*tb1^2 - 352*x1^2 - 264*tb1^2*x1^2 - 64*x1^4 - 285*tb1^2*x1^4 + 165*x1^6)/x1^2, (4*x1^3 + 4*tb1^2*x1^3 - 4*x1^5 + 8*tb1^2*x1^5 - t1*tb1*xb1 + 4*t1*tb1*x1^4*xb1)/(16*tb1*x1^2), (4*x1^3 + 4*tb1^2*x1^3 - 4*x1^5 + 8*tb1^2*x1^5 + t1*tb1*xb1 - 4*t1*tb1*x1^4*xb1)/(16*tb1*x1^2)},
  {"plus", 2, -1} -> {-1/768*(t1*(96*tb1^8 + 384*tb1^6*x1^2 + 408*tb1^8*x1^2 + 576*tb1^4*x1^4 + 1560*tb1^6*x1^4 + 3*tb1^8*x1^4 + 384*tb1^2*x1^6 + 2280*tb1^4*x1^6 + 11*tb1^6*x1^6 + 96*x1^8 + 1448*tb1^2*x1^8 + 53*tb1^4*x1^8 + 368*x1^10 - 3*tb1^2*x1^10)*xb1)/(tb1*x1*(tb1^2 + x1^2)^4), -1/8*(t1*(1 + x1^2)*(-1 + 2*x1^2))/(tb1*x1^2), -1/256*(t1*(-16 + 72*x1^2 + 65*x1^4)*xb1)/x1^2, -1/32*(tb1 + 8*tb1*x1^2 + 4*tb1*x1^4 + 8*t1*x1^3*xb1)/(tb1*x1^2), (tb1 + 8*tb1*x1^2 + 4*tb1*x1^4 - 8*t1*x1^3*xb1)/(32*tb1*x1^2)},
  {"plus", 2, 0} -> {(-192*tb1^8 + 48*tb1^10 - 768*tb1^6*x1^2 - 816*tb1^8*x1^2 + 552*tb1^10*x1^2 - 1152*tb1^4*x1^4 - 3600*tb1^6*x1^4 + 1408*tb1^8*x1^4 + 645*tb1^10*x1^4 - 768*tb1^2*x1^6 - 5520*tb1^4*x1^6 + 368*tb1^6*x1^6 + 2576*tb1^8*x1^6 - 192*x1^8 - 3616*tb1^2*x1^8 - 2176*tb1^4*x1^8 + 3998*tb1^6*x1^8 - 928*x1^10 - 2232*tb1^2*x1^10 + 2720*tb1^4*x1^10 - 736*x1^12 + 749*tb1^2*x1^12)/(1536*tb1*x1*(tb1^2 + x1^2)^4), ((-1 + 2*x1^2)*(-1 + tb1^2 - x1^2 + 2*tb1^2*x1^2)*xb1)/(8*tb1*x1^2), -1/512*(64 - 16*tb1^2 + 416*x1^2 - 184*tb1^2*x1^2 + 248*x1^4 - 215*tb1^2*x1^4 + 15*x1^6)/x1^2, (-4*x1^3 + 4*tb1^2*x1^3 - 4*x1^5 + 8*tb1^2*x1^5 - t1*tb1*xb1 + 4*t1*tb1*x1^4*xb1)/(16*tb1*x1^2), (-4*x1^3 + 4*tb1^2*x1^3 - 4*x1^5 + 8*tb1^2*x1^5 + t1*tb1*xb1 - 4*t1*tb1*x1^4*xb1)/(16*tb1*x1^2)},
  {"plus", 2, 1} -> {-1/768*(t1*(96*tb1^8 + 384*tb1^6*x1^2 + 408*tb1^8*x1^2 + 576*tb1^4*x1^4 + 1560*tb1^6*x1^4 + 3*tb1^8*x1^4 + 384*tb1^2*x1^6 + 2280*tb1^4*x1^6 + 11*tb1^6*x1^6 + 96*x1^8 + 1448*tb1^2*x1^8 + 53*tb1^4*x1^8 + 368*x1^10 - 3*tb1^2*x1^10)*xb1)/(tb1*x1*(tb1^2 + x1^2)^4), -1/8*(t1*(1 + x1^2)*(-1 + 2*x1^2))/(tb1*x1^2), -1/256*(t1*(-16 + 72*x1^2 + 65*x1^4)*xb1)/x1^2, -1/32*(tb1 + 8*tb1*x1^2 + 4*tb1*x1^4 + 8*t1*x1^3*xb1)/(tb1*x1^2), (tb1 + 8*tb1*x1^2 + 4*tb1*x1^4 - 8*t1*x1^3*xb1)/(32*tb1*x1^2)},
  {"plus", 2, 2} -> {(192*tb1^8 + 144*tb1^10 + 768*tb1^6*x1^2 + 1200*tb1^8*x1^2 + 792*tb1^10*x1^2 + 1152*tb1^4*x1^4 + 3216*tb1^6*x1^4 + 2712*tb1^8*x1^4 + 855*tb1^10*x1^4 + 768*tb1^2*x1^6 + 3984*tb1^4*x1^6 + 2920*tb1^6*x1^6 + 3408*tb1^8*x1^6 + 192*x1^8 + 2272*tb1^2*x1^8 + 296*tb1^4*x1^8 + 5418*tb1^6*x1^8 + 544*x1^10 - 1632*tb1^2*x1^10 + 4160*tb1^4*x1^10 - 736*x1^12 + 1199*tb1^2*x1^12)/(1536*tb1*x1*(tb1^2 + x1^2)^4), ((-1 + 2*x1^2)*(1 + tb1^2 - x1^2 + 2*tb1^2*x1^2)*xb1)/(8*tb1*x1^2), -1/512*(64 - 48*tb1^2 - 352*x1^2 - 264*tb1^2*x1^2 - 64*x1^4 - 285*tb1^2*x1^4 + 165*x1^6)/x1^2, (4*x1^3 + 4*tb1^2*x1^3 - 4*x1^5 + 8*tb1^2*x1^5 - t1*tb1*xb1 + 4*t1*tb1*x1^4*xb1)/(16*tb1*x1^2), (4*x1^3 + 4*tb1^2*x1^3 - 4*x1^5 + 8*tb1^2*x1^5 + t1*tb1*xb1 - 4*t1*tb1*x1^4*xb1)/(16*tb1*x1^2)},
  {"plus", 3, -3} -> {-1/15360*((1920*tb1^10 + 4080*tb1^12 + 9600*tb1^8*x1^2 + 29280*tb1^10*x1^2 + 19800*tb1^12*x1^2 + 19200*tb1^6*x1^4 + 84480*tb1^8*x1^4 + 92100*tb1^10*x1^4 + 14925*tb1^12*x1^4 + 19200*tb1^4*x1^6 + 126240*tb1^6*x1^6 + 162440*tb1^8*x1^6 + 72295*tb1^10*x1^6 + 9600*tb1^2*x1^8 + 104080*tb1^4*x1^8 + 124432*tb1^6*x1^8 + 139874*tb1^8*x1^8 + 1920*x1^10 + 44480*tb1^2*x1^10 + 22240*tb1^4*x1^10 + 137070*tb1^6*x1^10 + 8128*x1^12 - 23636*tb1^2*x1^12 + 70225*tb1^4*x1^12 - 10048*x1^14 + 14891*tb1^2*x1^14)*xb1)/(tb1*x1*(tb1^2 + x1^2)^5), -1/8*((1 + x1^2)*(-1 + 2*x1^2)*(1 + 3*tb1^2 - x1^2 + 2*tb1^2*x1^2))/(tb1*x1^2), ((384 - 272*tb1^2 - 1280*x1^2 - 1320*tb1^2*x1^2 + 20*x1^4 - 995*tb1^2*x1^4 + 165*x1^6)*xb1)/(1024*x1^2), -1/16*(-3*t1*tb1 + t1*tb1*x1^2 + 8*t1*tb1*x1^4 + 4*t1*tb1*x1^6 + 4*x1^3*xb1 + 12*tb1^2*x1^3*xb1 - 4*x1^5*xb1 + 8*tb1^2*x1^5*xb1)/(tb1*x1^2), -1/16*(3*t1*tb1 - t1*tb1*x1^2 - 8*t1*tb1*x1^4 - 4*t1*tb1*x1^6 + 4*x1^3*xb1 + 12*tb1^2*x1^3*xb1 - 4*x1^5*xb1 + 8*tb1^2*x1^5*xb1)/(tb1*x1^2)},
  {"plus", 3, -2} -> {(t1*(5760*tb1^10 + 3600*tb1^12 + 28800*tb1^8*x1^2 + 52320*tb1^10*x1^2 + 19800*tb1^12*x1^2 + 57600*tb1^6*x1^4 + 205440*tb1^8*x1^4 + 114780*tb1^10*x1^4 + 21375*tb1^12*x1^4 + 57600*tb1^4*x1^6 + 369120*tb1^6*x1^6 + 273400*tb1^8*x1^6 + 109605*tb1^10*x1^6 + 28800*tb1^2*x1^8 + 345840*tb1^4*x1^8 + 340496*tb1^6*x1^8 + 225830*tb1^8*x1^8 + 5760*x1^10 + 163200*tb1^2*x1^10 + 233840*tb1^4*x1^10 + 235738*tb1^6*x1^10 + 32064*x1^12 + 77204*tb1^2*x1^12 + 127835*tb1^4*x1^12 + 10048*x1^14 + 27393*tb1^2*x1^14))/(46080*tb1*x1*(tb1^2 + x1^2)^5), (t1*(-1 + 2*x1^2)*(3 + 3*tb1^2 + x1^2 + 6*tb1^2*x1^2)*xb1)/(24*tb1*x1^2), (t1*(-768 + 240*tb1^2 - 64*x1^2 + 1320*tb1^2*x1^2 + 980*x1^4 + 1425*tb1^2*x1^4 + 145*x1^6))/(3072*x1^2), (12*t1*x1^3 + 12*t1*tb1^2*x1^3 + 4*t1*x1^5 + 24*t1*tb1^2*x1^5 + 6*tb1*xb1 - 3*tb1^3*xb1 + 20*tb1*x1^2*xb1 - 4*tb1*x1^4*xb1 + 12*tb1^3*x1^4*xb1)/(48*tb1*x1^2), -1/48*(-12*t1*x1^3 - 12*t1*tb1^2*x1^3 - 4*t1*x1^5 - 24*t1*tb1^2*x1^5 + 6*tb1*xb1 - 3*tb1^3*xb1 + 20*tb1*x1^2*xb1 - 4*tb1*x1^4*xb1 + 12*tb1^3*x1^4*xb1)/(tb1*x1^2)},
  {"plus", 3, -1} -> {-1/46080*((-5760*tb1^10 - 720*tb1^12 - 28800*tb1^8*x1^2 - 37920*tb1^10*x1^2 + 12600*tb1^12*x1^2 - 57600*tb1^6*x1^4 - 176640*tb1^8*x1^4 + 49524*tb1^10*x1^4 + 12825*tb1^12*x1^4 - 57600*tb1^4*x1^6 - 340320*tb1^6*x1^6 + 61160*tb1^8*x1^6 + 63147*tb1^10*x1^6 - 28800*tb1^2*x1^8 - 331440*tb1^4*x1^8 + 4432*tb1^6*x1^8 + 124314*tb1^8*x1^8 - 5760*x1^10 - 160320*tb1^2*x1^10 - 53600*tb1^4*x1^10 + 123830*tb1^6*x1^10 - 32064*x1^12 - 39236*tb1^2*x1^12 + 59725*tb1^4*x1^12 - 10048*x1^14 + 12191*tb1^2*x1^14)*xb1)/(tb1*x1*(tb1^2 + x1^2)^5), -1/24*((1 + x1^2)*(-1 + 2*x1^2)*(-3 + 3*tb1^2 - x1^2 + 2*tb1^2*x1^2))/(tb1*x1^2), -1/3072*((-384 - 48*tb1^2 - 2560*x1^2 + 840*tb1^2*x1^2 - 1028*x1^4 + 855*tb1^2*x1^4 + 15*x1^6)*xb1)/x1^2, -1/48*(-3*t1*tb1 + t1*tb1*x1^2 + 8*t1*tb1*x1^4 + 4*t1*tb1*x1^6 - 12*x1^3*xb1 + 12*tb1^2*x1^3*xb1 - 4*x1^5*xb1 + 8*tb1^2*x1^5*xb1)/(tb1*x1^2), -1/48*(3*t1*tb1 - t1*tb1*x1^2 - 8*t1*tb1*x1^4 - 4*t1*tb1*x1^6 - 12*x1^3*xb1 + 12*tb1^2*x1^3*xb1 - 4*x1^5*xb1 + 8*tb1^2*x1^5*xb1)/(tb1*x1^2)},
  {"plus", 3, 0} -> {(t1*(-1920*tb1^10 + 720*tb1^12 - 9600*tb1^8*x1^2 - 9120*tb1^10*x1^2 + 5400*tb1^12*x1^2 - 19200*tb1^6*x1^4 - 55680*tb1^8*x1^4 + 16044*tb1^10*x1^4 + 6075*tb1^12*x1^4 - 19200*tb1^4*x1^6 - 116640*tb1^6*x1^6 + 280*tb1^8*x1^6 + 30633*tb1^10*x1^6 - 9600*tb1^2*x1^8 - 118480*tb1^4*x1^8 - 50544*tb1^6*x1^8 + 61982*tb1^8*x1^8 - 1920*x1^10 - 58880*tb1^2*x1^10 - 75760*tb1^4*x1^10 + 63426*tb1^6*x1^10 - 11968*x1^12 - 44092*tb1^2*x1^12 + 32295*tb1^4*x1^12 - 10048*x1^14 + 7061*tb1^2*x1^14))/(15360*tb1*x1*(tb1^2 + x1^2)^5), (t1*(-1 + 2*x1^2)*(-1 + tb1^2 - x1^2 + 2*tb1^2*x1^2)*xb1)/(8*tb1*x1^2), -1/1024*(t1*(-48*tb1^2 + 448*x1^2 - 360*tb1^2*x1^2 + 508*x1^4 - 405*tb1^2*x1^4 + 155*x1^6))/x1^2, (-4*t1*x1^3 + 4*t1*tb1^2*x1^3 - 4*t1*x1^5 + 8*t1*tb1^2*x1^5 - tb1^3*xb1 - 4*tb1*x1^2*xb1 - 4*tb1*x1^4*xb1 + 4*tb1^3*x1^4*xb1)/(16*tb1*x1^2), -1/16*(4*t1*x1^3 - 4*t1*tb1^2*x1^3 + 4*t1*x1^5 - 8*t1*tb1^2*x1^5 - tb1^3*xb1 - 4*tb1*x1^2*xb1 - 4*tb1*x1^4*xb1 + 4*tb1^3*x1^4*xb1)/(tb1*x1^2)},
  {"plus", 3, 1} -> {-1/46080*((-5760*tb1^10 - 720*tb1^12 - 28800*tb1^8*x1^2 - 37920*tb1^10*x1^2 + 12600*tb1^12*x1^2 - 57600*tb1^6*x1^4 - 176640*tb1^8*x1^4 + 49524*tb1^10*x1^4 + 12825*tb1^12*x1^4 - 57600*tb1^4*x1^6 - 340320*tb1^6*x1^6 + 61160*tb1^8*x1^6 + 63147*tb1^10*x1^6 - 28800*tb1^2*x1^8 - 331440*tb1^4*x1^8 + 4432*tb1^6*x1^8 + 124314*tb1^8*x1^8 - 5760*x1^10 - 160320*tb1^2*x1^10 - 53600*tb1^4*x1^10 + 123830*tb1^6*x1^10 - 32064*x1^12 - 39236*tb1^2*x1^12 + 59725*tb1^4*x1^12 - 10048*x1^14 + 12191*tb1^2*x1^14)*xb1)/(tb1*x1*(tb1^2 + x1^2)^5), -1/24*((1 + x1^2)*(-1 + 2*x1^2)*(-3 + 3*tb1^2 - x1^2 + 2*tb1^2*x1^2))/(tb1*x1^2), -1/3072*((-384 - 48*tb1^2 - 2560*x1^2 + 840*tb1^2*x1^2 - 1028*x1^4 + 855*tb1^2*x1^4 + 15*x1^6)*xb1)/x1^2, -1/48*(-3*t1*tb1 + t1*tb1*x1^2 + 8*t1*tb1*x1^4 + 4*t1*tb1*x1^6 - 12*x1^3*xb1 + 12*tb1^2*x1^3*xb1 - 4*x1^5*xb1 + 8*tb1^2*x1^5*xb1)/(tb1*x1^2), -1/48*(3*t1*tb1 - t1*tb1*x1^2 - 8*t1*tb1*x1^4 - 4*t1*tb1*x1^6 - 12*x1^3*xb1 + 12*tb1^2*x1^3*xb1 - 4*x1^5*xb1 + 8*tb1^2*x1^5*xb1)/(tb1*x1^2)},
  {"plus", 3, 2} -> {(t1*(5760*tb1^10 + 3600*tb1^12 + 28800*tb1^8*x1^2 + 52320*tb1^10*x1^2 + 19800*tb1^12*x1^2 + 57600*tb1^6*x1^4 + 205440*tb1^8*x1^4 + 114780*tb1^10*x1^4 + 21375*tb1^12*x1^4 + 57600*tb1^4*x1^6 + 369120*tb1^6*x1^6 + 273400*tb1^8*x1^6 + 109605*tb1^10*x1^6 + 28800*tb1^2*x1^8 + 345840*tb1^4*x1^8 + 340496*tb1^6*x1^8 + 225830*tb1^8*x1^8 + 5760*x1^10 + 163200*tb1^2*x1^10 + 233840*tb1^4*x1^10 + 235738*tb1^6*x1^10 + 32064*x1^12 + 77204*tb1^2*x1^12 + 127835*tb1^4*x1^12 + 10048*x1^14 + 27393*tb1^2*x1^14))/(46080*tb1*x1*(tb1^2 + x1^2)^5), (t1*(-1 + 2*x1^2)*(3 + 3*tb1^2 + x1^2 + 6*tb1^2*x1^2)*xb1)/(24*tb1*x1^2), (t1*(-768 + 240*tb1^2 - 64*x1^2 + 1320*tb1^2*x1^2 + 980*x1^4 + 1425*tb1^2*x1^4 + 145*x1^6))/(3072*x1^2), (12*t1*x1^3 + 12*t1*tb1^2*x1^3 + 4*t1*x1^5 + 24*t1*tb1^2*x1^5 + 6*tb1*xb1 - 3*tb1^3*xb1 + 20*tb1*x1^2*xb1 - 4*tb1*x1^4*xb1 + 12*tb1^3*x1^4*xb1)/(48*tb1*x1^2), -1/48*(-12*t1*x1^3 - 12*t1*tb1^2*x1^3 - 4*t1*x1^5 - 24*t1*tb1^2*x1^5 + 6*tb1*xb1 - 3*tb1^3*xb1 + 20*tb1*x1^2*xb1 - 4*tb1*x1^4*xb1 + 12*tb1^3*x1^4*xb1)/(tb1*x1^2)},
  {"plus", 3, 3} -> {-1/15360*((1920*tb1^10 + 4080*tb1^12 + 9600*tb1^8*x1^2 + 29280*tb1^10*x1^2 + 19800*tb1^12*x1^2 + 19200*tb1^6*x1^4 + 84480*tb1^8*x1^4 + 92100*tb1^10*x1^4 + 14925*tb1^12*x1^4 + 19200*tb1^4*x1^6 + 126240*tb1^6*x1^6 + 162440*tb1^8*x1^6 + 72295*tb1^10*x1^6 + 9600*tb1^2*x1^8 + 104080*tb1^4*x1^8 + 124432*tb1^6*x1^8 + 139874*tb1^8*x1^8 + 1920*x1^10 + 44480*tb1^2*x1^10 + 22240*tb1^4*x1^10 + 137070*tb1^6*x1^10 + 8128*x1^12 - 23636*tb1^2*x1^12 + 70225*tb1^4*x1^12 - 10048*x1^14 + 14891*tb1^2*x1^14)*xb1)/(tb1*x1*(tb1^2 + x1^2)^5), -1/8*((1 + x1^2)*(-1 + 2*x1^2)*(1 + 3*tb1^2 - x1^2 + 2*tb1^2*x1^2))/(tb1*x1^2), ((384 - 272*tb1^2 - 1280*x1^2 - 1320*tb1^2*x1^2 + 20*x1^4 - 995*tb1^2*x1^4 + 165*x1^6)*xb1)/(1024*x1^2), -1/16*(-3*t1*tb1 + t1*tb1*x1^2 + 8*t1*tb1*x1^4 + 4*t1*tb1*x1^6 + 4*x1^3*xb1 + 12*tb1^2*x1^3*xb1 - 4*x1^5*xb1 + 8*tb1^2*x1^5*xb1)/(tb1*x1^2), -1/16*(3*t1*tb1 - t1*tb1*x1^2 - 8*t1*tb1*x1^4 - 4*t1*tb1*x1^6 + 4*x1^3*xb1 + 12*tb1^2*x1^3*xb1 - 4*x1^5*xb1 + 8*tb1^2*x1^5*xb1)/(tb1*x1^2)},
  {"cross", 2, -2} -> {-1/48*(t1*(12*tb1^6 + 36*tb1^4*x1^2 + 48*tb1^6*x1^2 + 36*tb1^2*x1^4 + 148*tb1^4*x1^4 + 15*tb1^6*x1^4 + 12*x1^6 + 144*tb1^2*x1^6 + 32*tb1^4*x1^6 + 52*x1^8 + 9*tb1^2*x1^8))/(tb1*(tb1^2 + x1^2)^3), -1/4*(t1*(-1 + 2*x1^2)*xb1)/(tb1*x1), -1/16*(t1*(4 + 16*x1^2 + 5*x1^4))/x1, -1/8*(4*t1*x1^3 - tb1*xb1 + 2*tb1*x1^2*xb1)/(tb1*x1), (-4*t1*x1^3 - tb1*xb1 + 2*tb1*x1^2*xb1)/(8*tb1*x1)},
  {"cross", 2, -1} -> {((-12*tb1^6 + 18*tb1^8 - 36*tb1^4*x1^2 + 6*tb1^6*x1^2 + 45*tb1^8*x1^2 - 36*tb1^2*x1^4 - 94*tb1^4*x1^4 + 144*tb1^6*x1^4 - 12*x1^6 - 126*tb1^2*x1^6 + 147*tb1^4*x1^6 - 52*x1^8 + 56*tb1^2*x1^8)*xb1)/(96*tb1*(tb1^2 + x1^2)^3), ((-1 + 2*tb1^2)*(1 + x1^2)*(-1 + 2*x1^2))/(8*tb1*x1), ((-8 + 6*tb1^2 - 10*x1^2 + 15*tb1^2*x1^2)*xb1)/(32*x1), (-(t1*tb1) + t1*tb1*x1^2 + 2*t1*tb1*x1^4 - 2*x1^3*xb1 + 4*tb1^2*x1^3*xb1)/(8*tb1*x1), (t1*tb1 - t1*tb1*x1^2 - 2*t1*tb1*x1^4 - 2*x1^3*xb1 + 4*tb1^2*x1^3*xb1)/(8*tb1*x1)},
  {"cross", 2, 0} -> {0, 0, 0, 0, 0},
  {"cross", 2, 1} -> {-1/96*((-12*tb1^6 + 18*tb1^8 - 36*tb1^4*x1^2 + 6*tb1^6*x1^2 + 45*tb1^8*x1^2 - 36*tb1^2*x1^4 - 94*tb1^4*x1^4 + 144*tb1^6*x1^4 - 12*x1^6 - 126*tb1^2*x1^6 + 147*tb1^4*x1^6 - 52*x1^8 + 56*tb1^2*x1^8)*xb1)/(tb1*(tb1^2 + x1^2)^3), -1/8*((-1 + 2*tb1^2)*(1 + x1^2)*(-1 + 2*x1^2))/(tb1*x1), -1/32*((-8 + 6*tb1^2 - 10*x1^2 + 15*tb1^2*x1^2)*xb1)/x1, -1/8*(-(t1*tb1) + t1*tb1*x1^2 + 2*t1*tb1*x1^4 - 2*x1^3*xb1 + 4*tb1^2*x1^3*xb1)/(tb1*x1), -1/8*(t1*tb1 - t1*tb1*x1^2 - 2*t1*tb1*x1^4 - 2*x1^3*xb1 + 4*tb1^2*x1^3*xb1)/(tb1*x1)},
  {"cross", 2, 2} -> {(t1*(12*tb1^6 + 36*tb1^4*x1^2 + 48*tb1^6*x1^2 + 36*tb1^2*x1^4 + 148*tb1^4*x1^4 + 15*tb1^6*x1^4 + 12*x1^6 + 144*tb1^2*x1^6 + 32*tb1^4*x1^6 + 52*x1^8 + 9*tb1^2*x1^8))/(48*tb1*(tb1^2 + x1^2)^3), (t1*(-1 + 2*x1^2)*xb1)/(4*tb1*x1), (t1*(4 + 16*x1^2 + 5*x1^4))/(16*x1), (4*t1*x1^3 - tb1*xb1 + 2*tb1*x1^2*xb1)/(8*tb1*x1), -1/8*(-4*t1*x1^3 - tb1*xb1 + 2*tb1*x1^2*xb1)/(tb1*x1)},
  {"cross", 3, -3} -> {(t1*(192*tb1^8 + 180*tb1^10 + 768*tb1^6*x1^2 + 1770*tb1^8*x1^2 + 405*tb1^10*x1^2 + 1152*tb1^4*x1^4 + 5202*tb1^6*x1^4 + 1836*tb1^8*x1^4 + 768*tb1^2*x1^6 + 6822*tb1^4*x1^6 + 3194*tb1^6*x1^6 + 192*x1^8 + 4138*tb1^2*x1^8 + 2532*tb1^4*x1^8 + 1024*x1^10 + 673*tb1^2*x1^10)*xb1)/(768*tb1*(tb1^2 + x1^2)^4), (t1*(1 + tb1^2)*(1 + x1^2)*(-1 + 2*x1^2))/(4*tb1*x1), (t1*(32 + 60*tb1^2 + 402*x1^2 + 135*tb1^2*x1^2 + 53*x1^4)*xb1)/(256*x1), (-tb1 - 2*tb1^3 + tb1*x1^2 + 2*tb1^3*x1^2 + 2*tb1*x1^4 + 4*tb1^3*x1^4 + 8*t1*x1^3*xb1 + 8*t1*tb1^2*x1^3*xb1)/(16*tb1*x1), -1/16*(-tb1 - 2*tb1^3 + tb1*x1^2 + 2*tb1^3*x1^2 + 2*tb1*x1^4 + 4*tb1^3*x1^4 - 8*t1*x1^3*xb1 - 8*t1*tb1^2*x1^3*xb1)/(tb1*x1)},
  {"cross", 3, -2} -> {-1/1152*(-192*tb1^8 + 252*tb1^10 - 768*tb1^6*x1^2 - 138*tb1^8*x1^2 + 1143*tb1^10*x1^2 - 1152*tb1^4*x1^4 - 2994*tb1^6*x1^4 + 3972*tb1^8*x1^4 + 666*tb1^10*x1^4 - 768*tb1^2*x1^6 - 5670*tb1^4*x1^6 + 4574*tb1^6*x1^6 + 2634*tb1^8*x1^6 - 192*x1^8 - 4090*tb1^2*x1^8 + 1228*tb1^4*x1^8 + 3894*tb1^6*x1^8 - 1120*x1^10 - 837*tb1^2*x1^10 + 2470*tb1^4*x1^10 - 512*x1^12 + 640*tb1^2*x1^12)/(tb1*(tb1^2 + x1^2)^4), -1/12*((-1 + 2*tb1^2)*(2 + x1^2)*(-1 + 2*x1^2)*xb1)/(tb1*x1), -1/384*(-128 + 84*tb1^2 - 322*x1^2 + 381*tb1^2*x1^2 - 169*x1^4 + 222*tb1^2*x1^4)/x1, -1/12*((2 + x1^2)*(-2*x1^3 + 4*tb1^2*x1^3 - t1*tb1*xb1 + 2*t1*tb1*x1^2*xb1))/(tb1*x1), -1/12*((2 + x1^2)*(-2*x1^3 + 4*tb1^2*x1^3 + t1*tb1*xb1 - 2*t1*tb1*x1^2*xb1))/(tb1*x1)},
  {"cross", 3, -1} -> {(t1*(-192*tb1^8 + 396*tb1^10 - 768*tb1^6*x1^2 + 534*tb1^8*x1^2 + 963*tb1^10*x1^2 - 1152*tb1^4*x1^4 - 1746*tb1^6*x1^4 + 3924*tb1^8*x1^4 - 768*tb1^2*x1^6 - 4518*tb1^4*x1^6 + 6038*tb1^6*x1^6 - 192*x1^8 - 3562*tb1^2*x1^8 + 4124*tb1^4*x1^8 - 1024*x1^10 + 1143*tb1^2*x1^10)*xb1)/(2304*tb1*(tb1^2 + x1^2)^4), (t1*(-1 + 3*tb1^2)*(1 + x1^2)*(-1 + 2*x1^2))/(12*tb1*x1), -1/768*(t1*(160 - 132*tb1^2 + 210*x1^2 - 321*tb1^2*x1^2 + 61*x1^4)*xb1)/x1, (5*tb1 - 6*tb1^3 - 5*tb1*x1^2 + 6*tb1^3*x1^2 - 10*tb1*x1^4 + 12*tb1^3*x1^4 - 8*t1*x1^3*xb1 + 24*t1*tb1^2*x1^3*xb1)/(48*tb1*x1), -1/48*(5*tb1 - 6*tb1^3 - 5*tb1*x1^2 + 6*tb1^3*x1^2 - 10*tb1*x1^4 + 12*tb1^3*x1^4 + 8*t1*x1^3*xb1 - 24*t1*tb1^2*x1^3*xb1)/(tb1*x1)},
  {"cross", 3, 0} -> {0, 0, 0, 0, 0},
  {"cross", 3, 1} -> {-1/2304*(t1*(-192*tb1^8 + 396*tb1^10 - 768*tb1^6*x1^2 + 534*tb1^8*x1^2 + 963*tb1^10*x1^2 - 1152*tb1^4*x1^4 - 1746*tb1^6*x1^4 + 3924*tb1^8*x1^4 - 768*tb1^2*x1^6 - 4518*tb1^4*x1^6 + 6038*tb1^6*x1^6 - 192*x1^8 - 3562*tb1^2*x1^8 + 4124*tb1^4*x1^8 - 1024*x1^10 + 1143*tb1^2*x1^10)*xb1)/(tb1*(tb1^2 + x1^2)^4), -1/12*(t1*(-1 + 3*tb1^2)*(1 + x1^2)*(-1 + 2*x1^2))/(tb1*x1), (t1*(160 - 132*tb1^2 + 210*x1^2 - 321*tb1^2*x1^2 + 61*x1^4)*xb1)/(768*x1), -1/48*(5*tb1 - 6*tb1^3 - 5*tb1*x1^2 + 6*tb1^3*x1^2 - 10*tb1*x1^4 + 12*tb1^3*x1^4 - 8*t1*x1^3*xb1 + 24*t1*tb1^2*x1^3*xb1)/(tb1*x1), (5*tb1 - 6*tb1^3 - 5*tb1*x1^2 + 6*tb1^3*x1^2 - 10*tb1*x1^4 + 12*tb1^3*x1^4 + 8*t1*x1^3*xb1 - 24*t1*tb1^2*x1^3*xb1)/(48*tb1*x1)},
  {"cross", 3, 2} -> {(-192*tb1^8 + 252*tb1^10 - 768*tb1^6*x1^2 - 138*tb1^8*x1^2 + 1143*tb1^10*x1^2 - 1152*tb1^4*x1^4 - 2994*tb1^6*x1^4 + 3972*tb1^8*x1^4 + 666*tb1^10*x1^4 - 768*tb1^2*x1^6 - 5670*tb1^4*x1^6 + 4574*tb1^6*x1^6 + 2634*tb1^8*x1^6 - 192*x1^8 - 4090*tb1^2*x1^8 + 1228*tb1^4*x1^8 + 3894*tb1^6*x1^8 - 1120*x1^10 - 837*tb1^2*x1^10 + 2470*tb1^4*x1^10 - 512*x1^12 + 640*tb1^2*x1^12)/(1152*tb1*(tb1^2 + x1^2)^4), ((-1 + 2*tb1^2)*(2 + x1^2)*(-1 + 2*x1^2)*xb1)/(12*tb1*x1), (-128 + 84*tb1^2 - 322*x1^2 + 381*tb1^2*x1^2 - 169*x1^4 + 222*tb1^2*x1^4)/(384*x1), ((2 + x1^2)*(-2*x1^3 + 4*tb1^2*x1^3 - t1*tb1*xb1 + 2*t1*tb1*x1^2*xb1))/(12*tb1*x1), ((2 + x1^2)*(-2*x1^3 + 4*tb1^2*x1^3 + t1*tb1*xb1 - 2*t1*tb1*x1^2*xb1))/(12*tb1*x1)},
  {"cross", 3, 3} -> {-1/768*(t1*(192*tb1^8 + 180*tb1^10 + 768*tb1^6*x1^2 + 1770*tb1^8*x1^2 + 405*tb1^10*x1^2 + 1152*tb1^4*x1^4 + 5202*tb1^6*x1^4 + 1836*tb1^8*x1^4 + 768*tb1^2*x1^6 + 6822*tb1^4*x1^6 + 3194*tb1^6*x1^6 + 192*x1^8 + 4138*tb1^2*x1^8 + 2532*tb1^4*x1^8 + 1024*x1^10 + 673*tb1^2*x1^10)*xb1)/(tb1*(tb1^2 + x1^2)^4), -1/4*(t1*(1 + tb1^2)*(1 + x1^2)*(-1 + 2*x1^2))/(tb1*x1), -1/256*(t1*(32 + 60*tb1^2 + 402*x1^2 + 135*tb1^2*x1^2 + 53*x1^4)*xb1)/x1, -1/16*(-tb1 - 2*tb1^3 + tb1*x1^2 + 2*tb1^3*x1^2 + 2*tb1*x1^4 + 4*tb1^3*x1^4 + 8*t1*x1^3*xb1 + 8*t1*tb1^2*x1^3*xb1)/(tb1*x1), (-tb1 - 2*tb1^3 + tb1*x1^2 + 2*tb1^3*x1^2 + 2*tb1*x1^4 + 4*tb1^3*x1^4 - 8*t1*x1^3*xb1 - 8*t1*tb1^2*x1^3*xb1)/(16*tb1*x1)}
|>
|>

